Learning to Detect with Constant False Alarm Rate

We consider the use of machine learning for hypothesis testing with an emphasis on target detection. Classical model-based solutions rely on comparing likelihoods. These are sensitive to imperfect models and are often computationally expensive. In contrast, data-driven machine learning is often more robust and yields classifiers with fixed computational complexity. Learned detectors usually provide high accuracy with low complexity but do not have a constant false alarm rate (CFAR) as required in many applications. To close this gap, we propose to add a term to the loss function that promotes similar distributions of the detector under any null hypothesis scenario. Experiments show that our approach leads to near CFAR detectors with similar accuracy as their competitors.

==> plots/old/nongaussian_cfar_tzvi.py <==
# -*- coding: utf-8 -*-
"""Copy of nongaussian_cfar_tzvi.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1VdxtMDBao28OU3i-mEkneZWzs8LOXDwS
"""

#@title Imports and Utils

import numpy as np
import matplotlib.pyplot as plt
from sklearn.metrics import accuracy_score, roc_auc_score, roc_curve
import torch
from torch import nn
import tqdm
exp_name = 'Gaussain'
def my_roc_curve(y, yhat, U=50, num_thresholds=10000):
  tr = np.linspace(-U, U, num_thresholds)
  z = (yhat[y==0])
  fpr = np.mean(z[None,:]>=tr[:,None],1)
  z = (yhat[y==1])
  tpr = np.mean(z[None,:]>=tr[:,None],1)
  return fpr, tpr, tr

#@title Generate data

def rand_nongaussian(size,alpha=0):
  # return (1-alpha)*randn(0,1)+alpha*2*randn(0,large_var)
  a = (np.random.uniform(size=size)<=alpha)
  return ((1.-a)+a*np.sqrt(100.))*np.random.normal(size=size)


def generate_x(target_vector, sigmas):
  N = sigmas.shape[0]
  target_amplitudes = np.random.normal(size=(N,1))
  x = target_amplitudes*target_vector + sigmas * rand_nongaussian(size=(N,d))
  return x

def generate_data(N, target_vector, sigmas_low, sigmas_high):
  sigmas0 = np.random.uniform(low=sigmas_low, high=sigmas_high, size=(N,1))
  x0 = generate_x(0.0*target_vector, sigmas0)
  y0 = np.zeros(N)
  sigmas1 = np.random.uniform(low=sigmas_low, high=sigmas_high, size=(N,1))
  x1 = generate_x(1.0*target_vector, sigmas1)
  y1 = np.ones(N)
  x = np.concatenate([x0, x1], 0)
  y = np.concatenate([y0, y1], 0)
  return x, y

#@title GLRT

class GLRTDetector:

    def soft_predict(self, x):
        _, d = x.shape
        sigma_hat2 = np.var(x, 1)
        yhat = d * np.mean(x, 1) ** 2 / sigma_hat2
        return yhat

    def predict_threshold(self, x, thresh):
        soft_pred = self.soft_predict(x)
        y = 2 * (np.float16(soft_pred > thresh) - 0.5)
        return y

    def predict(self, x):
        y = self.predict_threshold(x, 0.5)
        return y

    def score(self, X, y, sample_weight=None):
        return accuracy_score(y, self.predict(X), sample_weight=sample_weight)

    def auc_score(self, X, y, sample_weight=None):
        return roc_auc_score(y, self.soft_predict(X))

#@title torch utils

def mom(X,Y):
  m1 = torch.mean((torch.mean(X,dim=1)-torch.mean(Y,dim=1))**2)
  m2 = torch.mean((torch.mean(X**2,dim=1)-torch.mean(Y**2,dim=1))**2) 
  m3 = torch.mean((torch.mean(torch.pow(X,3),dim=1)-torch.mean(torch.pow(Y,3),dim=1))**2)
  m4 = torch.mean((torch.mean(torch.pow(X,4),dim=1)-torch.mean(torch.pow(Y,4),dim=1))**2)
  return m1+m2+m3+m4

def generate_nonlinear_features(x):
  f1 = torch.mean(x, 1).reshape(-1, 1)
  f2 = torch.mean((x-f1)**2, 1).reshape(-1, 1)
  f3 = torch.median(x, 1).values.reshape(-1, 1)
  f4 = torch.median((x-f3)**2,1).values.reshape(-1, 1)
  return torch.cat([f1,f2,f3,f4], 1)

#@title Standard NN

class NN():
    def __init__(self):
        self.model = nn.Sequential(
            nn.Linear(4, 100),
            nn.ReLU(),
            nn.Linear
            (100, 1)
        )
        self.optimizer = torch.optim.Adam(self.model.parameters(), lr=0.01)
        self.loss = torch.nn.BCELoss()

    def fit(self, batch_size, target_vector, sigmas_low, sigmas_high,  iters=100000):
        losses = []
        for it in range(iters):
            x, y = generate_data(batch_size, target_vector, sigmas_low, sigmas_high)
            x_b, y_b = torch.from_numpy(x).float(), torch.from_numpy(y).float().reshape(-1,1)
            inp = generate_nonlinear_features(x_b)


            self.optimizer.zero_grad()
            yhat = torch.nn.Sigmoid()(self.model(inp))
            loss = self.loss(yhat, y_b)
            losses.append(loss.item())
            loss.backward()
            if it % 1000 == 0:
                print(it, np.mean(losses))
                losses = []
            self.optimizer.step()

    def soft_predict(self, x):
        x = torch.from_numpy(x).float()
        inp = generate_nonlinear_features(x)
        yhat = torch.nn.Sigmoid()(self.model(inp))
        y_hat = yhat.data.numpy().reshape(-1)
        return y_hat

#@title CFARnet

class CFARnet():
    def __init__(self,alpha):
        self.model = nn.Sequential(
            nn.Linear(4, 100),
            nn.ReLU(),
            nn.Linear
            (100, 1)
        )
        self.optimizer = torch.optim.Adam(self.model.parameters(), lr=0.01)
        self.loss = torch.nn.BCELoss()
        self.alpha = alpha

    def fit(self, batch_size, target_vector, sigmas_low, sigmas_high,  iters=100000):
        losses = []
        for it in range(iters):
            x, y = generate_data(batch_size, target_vector, sigmas_low, sigmas_high)
            x_b, y_b = torch.from_numpy(x).float(), torch.from_numpy(y).float().reshape(-1,1)
            inp = generate_nonlinear_features(x_b)

            # generate another two batches of H0 for cfar
            sigmas = np.random.uniform(low=sigmas_low, high=sigmas_high) * np.ones((batch_size*4,1))
            x_1 = generate_x(0.0*target_vector, sigmas)
            x_b_1 = torch.from_numpy(x_1).float()
            inp_1 = generate_nonlinear_features(x_b_1)
            sigmas = np.random.uniform(low=sigmas_low, high=sigmas_high) * np.ones((batch_size*4,1))
            x_2 = generate_x(0.0*target_vector, sigmas)
            x_b_2 = torch.from_numpy(x_2).float()
            inp_2 = generate_nonlinear_features(x_b_2)

            self.optimizer.zero_grad()
            yhat = torch.nn.Sigmoid()(self.model(inp))
            loss_classifier = self.loss(yhat, y_b)
            yhat_1 = torch.nn.Sigmoid()(self.model(inp_1))
            yhat_2 = torch.nn.Sigmoid()(self.model(inp_2))
            loss_regularizer = mom(yhat_1,yhat_2)
            loss = loss_classifier + self.alpha*loss_regularizer
            losses.append(loss.item())
            loss.backward()

            if it % 1000 == 0:
                print(it, np.mean(losses))
                losses = []
            self.optimizer.step()

    def soft_predict(self, x):
        x = torch.from_numpy(x).float()
        inp = generate_nonlinear_features(x)
        yhat = torch.nn.Sigmoid()(self.model(inp))
        y_hat = yhat.data.numpy().reshape(-1)
        return y_hat

d = 10
target_vector = np.ones((1,d))

glrt_detector = GLRTDetector()


nn_detector = NN()
nn_detector.fit(100, target_vector, 0.5, 1., iters=3000)


cfar_detector = CFARnet(5.0)
cfar_detector.fit(100, target_vector, 0.5, 1., iters=3000)

N_test = 10000


x_test1, y_test1 = generate_data(N_test, target_vector, sigmas_low=.5, sigmas_high=.5)
x_test2, y_test2 = generate_data(N_test, target_vector, sigmas_low=1, sigmas_high=1)

y_predict_glrt1 = glrt_detector.soft_predict(x_test1)
y_predict_glrt2 = glrt_detector.soft_predict(x_test2)

y_predict_nn1 = nn_detector.soft_predict(x_test1)
y_predict_nn2 = nn_detector.soft_predict(x_test2)


y_predict_cfar1 = cfar_detector.soft_predict(x_test1)
y_predict_cfar2 = cfar_detector.soft_predict(x_test2)


SMALL_SIZE = 15
MEDIUM_SIZE = 15
BIGGER_SIZE = 15

plt.rc('font', size=SMALL_SIZE)          # controls default text sizes
plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title
plt.rc('axes', labelsize=MEDIUM_SIZE)    # fontsize of the x and y labels
plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels
plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize
plt.rc('figure', titlesize=BIGGER_SIZE)

plt.figure(figsize=(5,4.5), constrained_layout=True)
fpr_glrt1, tpr_glrt1, tr_glrt1 = my_roc_curve(y_test1, y_predict_glrt1)
fpr_glrt2, tpr_glrt2, tr_glrt2 = my_roc_curve(y_test2, y_predict_glrt2)
plt.plot(tr_glrt1, fpr_glrt1, label='$\sigma=0.5$')
plt.plot(tr_glrt2, fpr_glrt2, label='$\sigma=1$')
plt.xlim([0,10])
plt.title('GLRT')
plt.xlabel('threshold')
plt.ylabel('fpr')
plt.legend()
plt.savefig(f'glrt_{exp_name}.png')
plt.show()

plt.figure(figsize=(5,4.5), constrained_layout=True)
fpr_nn1, tpr_nn1, tr_nn1 = my_roc_curve(y_test1, y_predict_nn1)
fpr_nn2, tpr_nn2, tr_nn2 = my_roc_curve(y_test2, y_predict_nn2)
plt.plot(tr_nn1, fpr_nn1, label='$\sigma=0.5$')
plt.plot(tr_nn2, fpr_nn2, label='$\sigma=1$')
plt.xlim([0, 1])
plt.title('NET')
plt.xlabel('threshold')
plt.ylabel('fpr')
plt.legend()
plt.savefig(f'nn_{exp_name}.png')
plt.show()

plt.figure(figsize=(5,4.5), constrained_layout=True)
fpr_cfar1, tpr_cfar1, tr_cfar1 = my_roc_curve(y_test1, y_predict_cfar1)
fpr_cfar2, tpr_cfar2, tr_cfar2 = my_roc_curve(y_test2, y_predict_cfar2)
plt.plot(tr_cfar1, fpr_cfar1, label='$\sigma=0.5$')
plt.plot(tr_cfar2, fpr_cfar2, label='$\sigma=1$')
plt.xlim([0, 1])
plt.xlabel('threshold')
plt.ylabel('fpr')
plt.legend()
plt.title('CFAR-NET')
plt.savefig(f'cfarnet_{exp_name}.png')
plt.show()

plt.figure(figsize=(5,4.5), constrained_layout=True)

plt.plot(fpr_glrt1, tpr_glrt1, label='GLRT')
plt.plot(fpr_nn1, tpr_nn1, label='NET')
plt.plot(fpr_cfar1, tpr_cfar1, label='CFAR-NET')
# plt.xlim([0, .3])
plt.title('$\sigma=0.5$')
plt.xlabel('fpr')
plt.ylabel('tpr')
plt.legend()
plt.savefig(f'sigma05_{exp_name}.png')
plt.show()

plt.figure(figsize=(5, 4.5), constrained_layout=True)
plt.plot(fpr_glrt2, tpr_glrt2, label='GLRT')
plt.plot(fpr_nn2, tpr_nn2, label='NET')
plt.plot(fpr_cfar2, tpr_cfar2, label='CFAR-NET')
# plt.xlim([0, .3])
plt.legend()
plt.title('$\sigma=1$')
plt.xlabel('fpr')
plt.ylabel('tpr')
plt.savefig(f'sigma1_{exp_name}.png')
plt.show()

print('-------')


